Quantum 3xplorer: AI-Native Engine for Next-Generation Quantum Materials Modeling

Quantum-mechanical approaches, such as density functional theory (DFT), underpin much of modern computational materials science and are the primary source of data for AI-driven discovery. Yet the established electronic-structure codes today represent decades-old software architectures, making new physical models slow and costly to implement, validate, and deploy on emerging hardware. We present Quantum 3xplorer (Q3, pronounced "Quantum Explorer"), an AI-native quantum simulation engine written from scratch by AI coding agents under the direction and supervision of domain scientists. As a first and demanding validation case, we implement plane-wave pseudopotential DFT end to end: norm-conserving, ultrasoft, and projector-augmented-wave formalisms, spin polarization, DFT+U, and dispersion corrections, together with forces, stresses, structural relaxation, and electronic-structure analysis. Q3 reproduces established reference implementations, runs faster on a single core in representative benchmarks, and scales across GPU-accelerated supercomputers. It was developed in weeks rather than years. Its layered, physics-first architecture separates abstract quantum-mechanical concepts from their numerical representations, making its framework extendable beyond plane waves to other basis sets and levels of theory. Its inputs and outputs follow structured, schema-validated data standards, making every result AI-ready. Q3 is open source under Apache 2.0 and built to be reused, extended, and improved by the research community. Q3 points to a paradigm shift in how computational quantum science is done. Scientists define the physics, formulate the models, and set the criteria for validation; AI agents write, test, and optimize the code. The decades-long path from a new theory to a trusted, high-performance implementation can thus collapse to days, significantly accelerating scientific discovery.

==> data/q3_workflow_example.py <==
"""Example Python workflow for Quantum 3xplorer (Q3).

Demonstrates geometry relaxation and band structure calculation
using the Q3 Python API and ASE calculator interface.
"""

from ase.build import bulk
from ase.optimize import BFGS

from q3.calculators import Q3ASECalculator
from q3.workflows import run_band_structure_workflow

# 1. Structure definition & calculator attachment
atoms = bulk("Si", "diamond", a=5.43)
atoms.calc = Q3ASECalculator(
    scf_input_path="examples/total_energy--semiconductor--silicon/nc.yml"
)

# 2. Evaluate total energy and Hellmann-Feynman forces
potential_energy = atoms.get_potential_energy()
forces = atoms.get_forces()

# 3. Geometry relaxation with ASE BFGS optimizer
optimizer = BFGS(atoms, trajectory="silicon_relaxation.traj")
optimizer.run(fmax=0.01)

# 4. Multi-step band structure calculation (SCF + NSCF)
band_structure_results = run_band_structure_workflow(
    scf_input_path="examples/total_energy--semiconductor--silicon/nc.yml",
    band_path=["G", "X", "W", "K", "G", "L"],
    lattice_type="FCC",
    points_per_segment=30,
)


==> data/scripts/generate_band_structure_data.py <==
#!/usr/bin/env python3
"""
Generate the raw band-structure and density-of-states data behind the validation figure.

For each case (Si/Cu x norm-conserving/ultrasoft) this script:

1. runs the Q3 ``band_structure`` example input (SCF + non-self-consistent bands along
   Gamma-X-W-K-Gamma-L),
2. runs a Q3 SCF on the example's Monkhorst-Pack grid to obtain eigenvalues for the DOS,
3. runs the reference plane-wave code (``pw.x``) with settings derived from the same Q3 input
   (cutoffs, bands, smearing, k-grid, structure, pseudopotential, LibXC PBE),
4. writes all raw eigenvalues, k-point weights and Fermi levels (in eV) to one JSON file per case.

Usage:
    python data/scripts/generate_band_structure_data.py \\
        --q3-binary PATH/q3 --q3-examples-directory PATH/q3/examples \\
        --reference-binary PATH/pw.x --output-directory data/band_structures
"""

import argparse
import copy
import json
import logging
import subprocess
import tempfile
from dataclasses import dataclass
from pathlib import Path

import numpy as np
import yaml

LOGGER = logging.getLogger("generate_band_structure_data")

RYDBERG_TO_ELECTRONVOLT = 13.605693122994
BOHR_TO_ANGSTROM = 0.529177210903
LIBXC_PBE_IDENTIFIER = "XC-000I-000I-101L-130L"
# Extra bands computed by both codes and discarded, so that the highest reported band is converged
# by the iterative eigensolvers.
CONVERGENCE_BUFFER_BANDS = 4

FCC_HIGH_SYMMETRY_POINTS = {
    "G": [0.0, 0.0, 0.0],
    "X": [0.5, 0.0, 0.5],
    "W": [0.5, 0.25, 0.75],
    "K": [0.375, 0.375, 0.75],
    "L": [0.5, 0.5, 0.5],
}


@dataclass(frozen=True)
class BandStructureCase:
    """One validation case: a Q3 example input and the atomic mass used by the reference code."""

    identifier: str
    label: str
    example_directory: str
    input_filename: str
    atomic_mass: float


CASES = [
    BandStructureCase("si_nc", "Si NC", "band_structure--semiconductor--silicon", "nc.yml", 28.085),
    BandStructureCase("si_us", "Si US", "band_structure--semiconductor--silicon", "us.yml", 28.085),
    BandStructureCase("cu_nc", "Cu NC", "band_structure--metal--copper", "nc.yml", 63.546),
    BandStructureCase("cu_us", "Cu US", "band_structure--metal--copper", "us.yml", 63.546),
]


def parse_arguments():
    """Parse command-line arguments."""
    parser = argparse.ArgumentParser(description=__doc__.split("\n\n")[0].strip())
    parser.add_argument("--q3-binary", required=True, type=Path)
    parser.add_argument("--q3-examples-directory", required=True, type=Path)
    parser.add_argument("--reference-binary", required=True, type=Path)
    parser.add_argument("--output-directory", default=Path("data/band_structures"), type=Path)
    parser.add_argument(
        "--work-directory",
        default=Path("agents/workdir/tmp/band_structure_runs"),
        type=Path,
        help="Persistent directory for reference-code runs (finished identical runs are reused).",
    )
    parser.add_argument("--cases", nargs="*", default=[case.identifier for case in CASES])
    parser.add_argument(
        "--log-level",
        default="info",
        choices=["critical", "error", "warning", "info", "debug"],
    )
    return parser.parse_args()


def load_yaml(path):
    """Load a YAML file into a dictionary."""
    with open(path) as file_handle:
        return yaml.safe_load(file_handle)


def build_band_path(path_labels, points_per_segment):
    """Return crystal k-points, cumulative path distances and high-symmetry positions."""
    kpoints = []
    for start_label, end_label in zip(path_labels[:-1], path_labels[1:]):
        start_point = np.array(FCC_HIGH_SYMMETRY_POINTS[start_label])
        end_point = np.array(FCC_HIGH_SYMMETRY_POINTS[end_label])
        for step_index in range(points_per_segment):
            kpoints.append(start_point + step_index / points_per_segment * (end_point - start_point))
    kpoints.append(np.array(FCC_HIGH_SYMMETRY_POINTS[path_labels[-1]]))
    kpoints = np.array(kpoints)
    segment_lengths = np.linalg.norm(np.diff(kpoints, axis=0), axis=1)
    distances = np.concatenate([[0.0], np.cumsum(segment_lengths)])
    high_symmetry_positions = [
        float(distances[label_index * points_per_segment]) for label_index in range(len(path_labels))
    ]
    return kpoints, distances, high_symmetry_positions


def run_q3_input(q3_binary, configuration, directory, control):
    """Write *configuration* with *control* as a temporary YAML in *directory*, run Q3, return results.json."""
    configuration = copy.deepcopy(configuration)
    configuration["control"] = {**control, "outdir": "./output_manuscript"}
    with tempfile.NamedTemporaryFile("w", suffix=".yml", dir=directory, delete=False) as handle:
        yaml.safe_dump(configuration, handle, default_flow_style=False)
        input_path = Path(handle.name)
    try:
        LOGGER.info("Running Q3 %s: %s (%s)", control["calculation"], control["prefix"], directory.name)
        subprocess.run([str(q3_binary), input_path.name], cwd=directory, check=True, capture_output=True)
    finally:
        input_path.unlink()
    with open(directory / "output_manuscript" / f"{control['prefix']}_results.json") as file_handle:
        return json.load(file_handle)


def extract_q3_eigenvalues_electronvolt(results):
    """Return a (number_of_kpoints, number_of_bands) eigenvalue array in eV (spin channel 0)."""
    eigenvalues = [kpoint_eigenvalues[0] for kpoint_eigenvalues in results["eigenvalues_ry"]]
    return np.array(eigenvalues) * RYDBERG_TO_ELECTRONVOLT


def extract_q3_fermi_energy_electronvolt(results):
    """Return the Q3 Fermi energy in eV, or None when the run does not report one."""
    for key in ("fermi_energy_ry", "fermi_energy"):
        if results.get(key) is not None:
            return float(results[key]) * RYDBERG_TO_ELECTRONVOLT
    return None


def run_q3_case(q3_binary, example_directory, configuration, identifier, band_kpoints):
    """Run the Q3 SCF (also used for the DOS) and the NSCF along the band path for one case."""
    configuration = copy.deepcopy(configuration)
    configuration["method"]["scf"]["number_of_bands"] += CONVERGENCE_BUFFER_BANDS
    scf_control = {"calculation": "self_consistent_field", "prefix": identifier}
    scf_results = run_q3_input(q3_binary, configuration, example_directory, scf_control)
    kpoints_list = [[float(value) for value in kpoint] + [1.0] for kpoint in band_kpoints]
    nscf_control = {"calculation": "nscf", "prefix": identifier, "kpoints_list": kpoints_list}
    band_results = run_q3_input(q3_binary, configuration, example_directory, nscf_control)
    return {
        "band_eigenvalues_ev": extract_q3_eigenvalues_electronvolt(band_results),
        "scf_eigenvalues_ev": extract_q3_eigenvalues_electronvolt(scf_results),
        "scf_kpoint_weights": scf_results.get("kpoint_weights"),
        "fermi_energy_ev": extract_q3_fermi_energy_electronvolt(scf_results),
    }


def build_reference_system_block(material, configuration, number_of_bands):
    """Build the &SYSTEM namelist from the Q3 material and method settings."""
    lattice_parameter_bohr = material["lattice"]["a"] * np.sqrt(2.0) / BOHR_TO_ANGSTROM
    cutoffs = configuration["method"]["cutoffs"]
    lines = [
        "&SYSTEM",
        f" ibrav=2, celldm(1)={lattice_parameter_bohr:.10f}",
        f" nat={len(material['basis']['elements'])}, ntyp=1",
        f" ecutwfc={cutoffs['wavefunction']}, ecutrho={cutoffs['density']}",
        f" nbnd={number_of_bands}, input_dft='{LIBXC_PBE_IDENTIFIER}'",
    ]
    smearing = configuration["method"]["scf"].get("smearing")
    if smearing:
        lines.append(
            f" occupations='smearing', smearing='{smearing['type']}', degauss={smearing['degauss']}"
        )
    lines.append("/")
    return "\n".join(lines)


def build_reference_structure_block(material, atomic_mass, pseudopotential_filename):
    """Build ATOMIC_SPECIES and ATOMIC_POSITIONS cards from the Q3 material JSON."""
    element = material["basis"]["elements"][0]["value"]
    position_lines = [
        f" {entry['value']} {' '.join(f'{c:.10f}' for c in coordinate['value'])}"
        for entry, coordinate in zip(material["basis"]["elements"], material["basis"]["coordinates"])
    ]
    return (
        f"ATOMIC_SPECIES\n {element} {atomic_mass} {pseudopotential_filename}\n"
        "ATOMIC_POSITIONS crystal\n" + "\n".join(position_lines)
    )


def build_reference_input(calculation, system_block, structure_block, kpoints_card):
    """Assemble a complete pw.x input file."""
    return (
        f"&CONTROL\n calculation='{calculation}', pseudo_dir='./pseudo/', outdir='./tmp/'\n"
        " verbosity='high'\n/\n"
        f"{system_block}\n"
        "&ELECTRONS\n conv_thr=1e-10, diago_full_acc=.true.\n/\n"
        f"{structure_block}\n{kpoints_card}\n"
    )


def build_kpoints_cards(configuration, band_kpoints):
    """Return the automatic SCF k-point card and the explicit band-path card."""
    kgrid = configuration["method"]["scf"]["kgrid"]
    dimensions = " ".join(str(value) for value in kgrid["dimensions"])
    shifts = " ".join(str(value) for value in kgrid.get("shifts", [0, 0, 0]))
    scf_card = f"K_POINTS automatic\n {dimensions} {shifts}"
    band_lines = [f" {k[0]:.10f} {k[1]:.10f} {k[2]:.10f} 1.0" for k in band_kpoints]
    band_card = f"K_POINTS crystal\n{len(band_kpoints)}\n" + "\n".join(band_lines)
    return scf_card, band_card


def parse_reference_eigenvalues(stdout):
    """Parse the final eigenvalue block of pw.x output into (kpoints, bands) in eV."""
    start_index = max(stdout.rfind("End of band structure"), stdout.rfind("End of self-consistent"))
    eigenvalues_per_kpoint = []
    reading_energies = False
    for line in stdout[start_index:].splitlines():
        stripped = line.strip()
        if stripped.startswith("k =") and "bands (ev)" in stripped:
            eigenvalues_per_kpoint.append([])
            reading_energies = True
        elif reading_energies and stripped:
            values = parse_float_tokens(stripped)
            reading_energies = values is not None
            eigenvalues_per_kpoint[-1].extend(values or [])
    return np.array(eigenvalues_per_kpoint)


def parse_float_tokens(line):
    """Parse whitespace-separated floats (splitting fused negatives); None if the line is not numeric."""
    try:
        return [float(token) for token in line.replace("-", " -").split()]
    except ValueError:
        return None


def parse_reference_fermi_energy(stdout):
    """Return the Fermi energy (metals) or the valence-band maximum (insulators) in eV."""
    for line in stdout.splitlines():
        if "the Fermi energy is" in line:
            return float(line.split()[-2])
        if "highest occupied" in line:
            return float(line.split(":")[-1].split()[0])
    return None


def parse_reference_kpoint_weights(stdout):
    """Parse irreducible k-point weights (normalized to 2 in pw.x) from the SCF header."""
    weights = []
    for line in stdout.splitlines():
        if "k(" in line and "wk =" in line:
            weights.append(float(line.split("wk =")[-1]))
        elif weights and "cryst. coord." in line:
            break
    return weights


def run_reference_calculation(reference_binary, working_directory, input_text, name):
    """Run pw.x on *input_text* in *working_directory* (reusing a finished identical run); return stdout."""
    input_path = working_directory / f"{name}.in"
    output_path = working_directory / f"{name}.out"
    if output_path.exists() and input_path.read_text() == input_text and "JOB DONE" in output_path.read_text():
        LOGGER.info("Reusing reference output: %s", output_path)
        return output_path.read_text()
    input_path.write_text(input_text)
    LOGGER.info("Running reference code: %s", output_path)
    completed = subprocess.run(
        [str(reference_binary), "-i", input_path.name],
        cwd=working_directory,
        check=True,
        capture_output=True,
        text=True,
    )
    output_path.write_text(completed.stdout)
    return completed.stdout


def prepare_reference_directory(work_directory, case, pseudopotential_path):
    """Create the per-case reference working directory with a pseudopotential link."""
    working_directory = (work_directory / case.identifier).resolve()
    (working_directory / "tmp").mkdir(parents=True, exist_ok=True)
    pseudo_link = working_directory / "pseudo"
    if not pseudo_link.exists():
        pseudo_link.symlink_to(pseudopotential_path.parent)
    return working_directory


def run_reference_case(arguments, example_directory, configuration, case, band_kpoints):
    """Run reference SCF + bands for one case, using the same settings as the Q3 input."""
    material = json.loads((example_directory / configuration["material"]).read_text())
    pseudopotential_relative_path = next(iter(configuration["method"]["pseudopotentials"].values()))
    pseudopotential_path = (example_directory / pseudopotential_relative_path).resolve()
    number_of_bands = configuration["method"]["scf"]["number_of_bands"] + CONVERGENCE_BUFFER_BANDS
    system_block = build_reference_system_block(material, configuration, number_of_bands)
    structure_block = build_reference_structure_block(material, case.atomic_mass, pseudopotential_path.name)
    scf_card, band_card = build_kpoints_cards(configuration, band_kpoints)
    working_directory = prepare_reference_directory(arguments.work_directory, case, pseudopotential_path)
    scf_input = build_reference_input("scf", system_block, structure_block, scf_card)
    scf_output = run_reference_calculation(arguments.reference_binary, working_directory, scf_input, "scf")
    bands_input = build_reference_input("bands", system_block, structure_block, band_card)
    bands_output = run_reference_calculation(arguments.reference_binary, working_directory, bands_input, "bands")
    return {
        "band_eigenvalues_ev": parse_reference_eigenvalues(bands_output),
        "scf_eigenvalues_ev": parse_reference_eigenvalues(scf_output),
        "scf_kpoint_weights": parse_reference_kpoint_weights(scf_output),
        "fermi_energy_ev": parse_reference_fermi_energy(scf_output),
    }


def to_serializable(code_results, number_of_bands):
    """Truncate eigenvalue arrays to *number_of_bands* and convert to JSON-friendly lists."""
    return {
        "band_eigenvalues_ev": code_results["band_eigenvalues_ev"][:, :number_of_bands].tolist(),
        "scf_eigenvalues_ev": code_results["scf_eigenvalues_ev"][:, :number_of_bands].tolist(),
        "scf_kpoint_weights": code_results["scf_kpoint_weights"],
        "fermi_energy_ev": code_results["fermi_energy_ev"],
    }


def generate_case(arguments, case):
    """Run both codes for one case and write its JSON data file."""
    example_directory = (arguments.q3_examples_directory / case.example_directory).resolve()
    configuration = load_yaml(example_directory / case.input_filename)
    path_labels = configuration["control"]["band_path"]
    points_per_segment = configuration["control"]["band_path_points_per_segment"]
    band_kpoints, distances, high_symmetry_positions = build_band_path(path_labels, points_per_segment)
    q3_results = run_q3_case(arguments.q3_binary, example_directory, configuration, case.identifier, band_kpoints)
    reference_results = run_reference_case(arguments, example_directory, configuration, case, band_kpoints)
    number_of_bands = configuration["method"]["scf"]["number_of_bands"]
    document = {
        "label": case.label,
        "path_labels": path_labels,
        "path_distances": distances.tolist(),
        "high_symmetry_positions": high_symmetry_positions,
        "smearing": configuration["method"]["scf"].get("smearing"),
        "q3": to_serializable(q3_results, number_of_bands),
        "reference": to_serializable(reference_results, number_of_bands),
    }
    output_path = arguments.output_directory / f"{case.identifier}.json"
    output_path.write_text(json.dumps(document, indent=1) + "\n")
    LOGGER.info("Wrote %s", output_path)


def main():
    """Entry point."""
    arguments = parse_arguments()
    logging.basicConfig(level=arguments.log_level.upper(), format="%(levelname)s %(message)s")
    arguments.output_directory.mkdir(parents=True, exist_ok=True)
    for case in CASES:
        if case.identifier in arguments.cases:
            generate_case(arguments, case)


if __name__ == "__main__":
    main()


==> data/scripts/plot_band_structures.py <==
#!/usr/bin/env python3
"""
Plot the publication figure comparing Q3 and reference band structures and densities of states.

Reads the JSON files written by ``generate_band_structure_data.py`` and produces a single 2x2
figure (rows: Si, Cu; columns: norm-conserving, ultrasoft), each panel consisting of a band
structure along the FCC high-symmetry path and a Gaussian-broadened DOS side panel.

Usage:
    python data/scripts/plot_band_structures.py \\
        --data-directory data/band_structures --output data/figures/band_structures.pdf
"""

import argparse
import json
import logging
from abc import ABC, abstractmethod
from dataclasses import dataclass
from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt  # noqa: E402 - backend must be selected first
import numpy as np  # noqa: E402
from matplotlib.gridspec import GridSpecFromSubplotSpec  # noqa: E402
from matplotlib.lines import Line2D  # noqa: E402

LOGGER = logging.getLogger("plot_band_structures")

# Okabe-Ito colour-blind-safe palette.
Q3_COLOR = "#0072B2"
REFERENCE_COLOR = "#E69F00"
GUIDE_COLOR = "#9E9E9E"

TEXT_WIDTH_INCHES = 6.3
FIGURE_HEIGHT_INCHES = 6.2
DOS_BROADENING_ELECTRONVOLT = 0.25
DOS_GRID_POINTS = 1500
PATH_LABEL_DISPLAY = {"G": r"$\Gamma$", "X": r"$X$", "W": r"$W$", "K": r"$K$", "L": r"$L$"}


class EnergyAlignment(ABC):
    """Strategy for choosing the energy zero of a panel."""

    axis_label = ""

    @abstractmethod
    def reference_energy(self, code_data):
        """Return the energy (eV) to be placed at zero for one code's data."""


class ValenceBandMaximumAlignment(EnergyAlignment):
    """Align to the valence-band maximum (insulators and semiconductors)."""

    axis_label = r"$E - E_{\mathrm{VBM}}$ (eV)"

    def __init__(self, number_of_occupied_bands):
        self.number_of_occupied_bands_ = number_of_occupied_bands

    def reference_energy(self, code_data):
        band_eigenvalues = np.array(code_data["band_eigenvalues_ev"])
        scf_eigenvalues = np.array(code_data["scf_eigenvalues_ev"])
        top_valence_index = self.number_of_occupied_bands_ - 1
        return max(band_eigenvalues[:, top_valence_index].max(), scf_eigenvalues[:, top_valence_index].max())


class FermiLevelAlignment(EnergyAlignment):
    """Align to the self-consistent Fermi level (metals)."""

    axis_label = r"$E - E_{\mathrm{F}}$ (eV)"

    def reference_energy(self, code_data):
        return code_data["fermi_energy_ev"]


@dataclass(frozen=True)
class PanelSpecification:
    """Layout and physics settings for one panel of the figure."""

    identifier: str
    title: str
    panel_letter: str
    energy_window: tuple
    alignment: EnergyAlignment


PANELS = [
    PanelSpecification("si_nc", "Si, norm-conserving", "a", (-13.0, 9.0), ValenceBandMaximumAlignment(4)),
    PanelSpecification("si_us", "Si, ultrasoft", "b", (-13.0, 9.0), ValenceBandMaximumAlignment(4)),
    PanelSpecification("cu_nc", "Cu, norm-conserving", "c", (-10.0, 10.0), FermiLevelAlignment()),
    PanelSpecification("cu_us", "Cu, ultrasoft", "d", (-10.0, 10.0), FermiLevelAlignment()),
]


def parse_arguments():
    """Parse command-line arguments."""
    parser = argparse.ArgumentParser(description=__doc__.split("\n\n")[0].strip())
    parser.add_argument("--data-directory", default=Path("data/band_structures"), type=Path)
    parser.add_argument("--output", default=Path("data/figures/band_structures.pdf"), type=Path)
    parser.add_argument("--no-latex", action="store_true", help="Use mathtext instead of LaTeX.")
    parser.add_argument(
        "--log-level",
        default="info",
        choices=["critical", "error", "warning", "info", "debug"],
    )
    return parser.parse_args()


def configure_style(use_latex):
    """Apply a compact, journal-style matplotlib configuration matching the manuscript fonts."""
    matplotlib.rcParams.update(
        {
            "text.usetex": use_latex,
            "font.family": "serif",
            "font.serif": ["Computer Modern Roman"],
            "mathtext.fontset": "cm",
            "font.size": 8.5,
            "axes.labelsize": 8.5,
            "axes.titlesize": 8.5,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "legend.fontsize": 8.5,
            "axes.linewidth": 0.6,
            "xtick.major.width": 0.6,
            "ytick.major.width": 0.6,
            "ytick.minor.width": 0.4,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "ytick.right": True,
            "savefig.dpi": 600,
        }
    )


def gaussian_density_of_states(eigenvalues, kpoint_weights, energies):
    """Return the Gaussian-broadened DOS (states/eV/cell, spin-degenerate) on *energies*."""
    eigenvalues = np.asarray(eigenvalues)
    weights = np.full(len(eigenvalues), 1.0) if not kpoint_weights else np.asarray(kpoint_weights, dtype=float)
    weights = 2.0 * weights / weights.sum()
    offsets = (energies[None, None, :] - eigenvalues[:, :, None]) / DOS_BROADENING_ELECTRONVOLT
    gaussians = np.exp(-0.5 * offsets**2) / (DOS_BROADENING_ELECTRONVOLT * np.sqrt(2.0 * np.pi))
    return np.einsum("k,kbe->e", weights, gaussians)


def aligned_bands(code_data, alignment):
    """Return band-path eigenvalues shifted so that the alignment energy is zero."""
    return np.array(code_data["band_eigenvalues_ev"]) - alignment.reference_energy(code_data)


def band_deviation_statistics(case_data, alignment):
    """Return (max, mean) absolute deviation in meV between aligned Q3 and reference bands."""
    deviation = aligned_bands(case_data["q3"], alignment) - aligned_bands(case_data["reference"], alignment)
    absolute_deviation_millielectronvolt = np.abs(deviation) * 1000.0
    return absolute_deviation_millielectronvolt.max(), absolute_deviation_millielectronvolt.mean()


def draw_bands(axis, case_data, specification):
    """Draw reference (wide, pale) and Q3 (thin, dark) bands with path guides."""
    distances = np.array(case_data["path_distances"])
    reference_bands = aligned_bands(case_data["reference"], specification.alignment)
    q3_bands = aligned_bands(case_data["q3"], specification.alignment)
    axis.plot(distances, reference_bands, color=REFERENCE_COLOR, linewidth=2.4, alpha=0.55, solid_capstyle="round")
    axis.plot(distances, q3_bands, color=Q3_COLOR, linewidth=0.8)
    for position in case_data["high_symmetry_positions"][1:-1]:
        axis.axvline(position, color=GUIDE_COLOR, linewidth=0.4, zorder=0)
    axis.axhline(0.0, color=GUIDE_COLOR, linewidth=0.6, linestyle=(0, (4, 2)), zorder=0)
    axis.set_xlim(distances[0], distances[-1])
    axis.set_ylim(*specification.energy_window)
    axis.set_xticks(case_data["high_symmetry_positions"])
    axis.set_xticklabels([PATH_LABEL_DISPLAY[label] for label in case_data["path_labels"]])
    axis.tick_params(axis="x", length=0, pad=3)
    axis.yaxis.set_major_locator(matplotlib.ticker.MultipleLocator(4))
    axis.yaxis.set_minor_locator(matplotlib.ticker.MultipleLocator(1))


def panel_title(specification):
    """Return the panel title with a bold panel letter."""
    if matplotlib.rcParams["text.usetex"]:
        return rf"\textbf{{({specification.panel_letter})}} {specification.title}"
    return f"({specification.panel_letter}) {specification.title}"


def annotate_panel(band_axis, dos_axis, case_data, specification):
    """Add the panel title (left) and the maximum band deviation (right) above the panel."""
    band_axis.set_title(panel_title(specification), loc="left", pad=4)
    maximum_deviation, mean_deviation = band_deviation_statistics(case_data, specification.alignment)
    dos_axis.set_title(
        rf"$|\Delta E|_{{\max}} = {maximum_deviation:.1f}$ meV", loc="right", pad=4, fontsize=7.5, color="#424242"
    )
    LOGGER.info("%s: max |dE| = %.2f meV, mean |dE| = %.3f meV", specification.identifier,
                maximum_deviation, mean_deviation)


def draw_density_of_states(axis, case_data, specification):
    """Draw Q3 and reference DOS side panels on the shared energy axis."""
    energies = np.linspace(*specification.energy_window, DOS_GRID_POINTS)
    maximum_density = 0.0
    for code_key, color, linewidth, alpha in (("reference", REFERENCE_COLOR, 2.4, 0.55), ("q3", Q3_COLOR, 0.8, 1.0)):
        code_data = case_data[code_key]
        shifted_eigenvalues = np.array(code_data["scf_eigenvalues_ev"]) - specification.alignment.reference_energy(code_data)
        density = gaussian_density_of_states(shifted_eigenvalues, code_data["scf_kpoint_weights"], energies)
        axis.plot(density, energies, color=color, linewidth=linewidth, alpha=alpha)
        maximum_density = max(maximum_density, density.max())
    axis.axhline(0.0, color=GUIDE_COLOR, linewidth=0.6, linestyle=(0, (4, 2)), zorder=0)
    axis.set_xlim(0.0, 1.08 * maximum_density)
    axis.set_xticks([])
    axis.set_xlabel("DOS", labelpad=6)
    axis.tick_params(axis="y", labelleft=False)


def draw_panel(figure, subplot_specification, case_data, specification, show_energy_label):
    """Draw one band-structure + DOS panel into *subplot_specification*."""
    inner_grid = GridSpecFromSubplotSpec(1, 2, subplot_spec=subplot_specification, width_ratios=[3.4, 1.0], wspace=0.0)
    band_axis = figure.add_subplot(inner_grid[0])
    dos_axis = figure.add_subplot(inner_grid[1], sharey=band_axis)
    draw_bands(band_axis, case_data, specification)
    annotate_panel(band_axis, dos_axis, case_data, specification)
    draw_density_of_states(dos_axis, case_data, specification)
    if show_energy_label:
        band_axis.set_ylabel(specification.alignment.axis_label)


def add_shared_legend(figure):
    """Add one legend for the whole figure above the panels."""
    handles = [
        Line2D([], [], color=Q3_COLOR, linewidth=0.8, label="Q3"),
        Line2D([], [], color=REFERENCE_COLOR, linewidth=2.4, alpha=0.55, label="Reference implementation"),
    ]
    figure.legend(handles=handles, loc="upper center", ncol=2, frameon=False, bbox_to_anchor=(0.5, 1.0))


def load_case_data(data_directory, identifier):
    """Load one case JSON produced by the data generator."""
    return json.loads((data_directory / f"{identifier}.json").read_text())


def main():
    """Entry point."""
    arguments = parse_arguments()
    logging.basicConfig(level=arguments.log_level.upper(), format="%(levelname)s %(message)s")
    configure_style(use_latex=not arguments.no_latex)
    figure = plt.figure(figsize=(TEXT_WIDTH_INCHES, FIGURE_HEIGHT_INCHES))
    outer_grid = figure.add_gridspec(2, 2, left=0.085, right=0.99, bottom=0.06, top=0.93, wspace=0.12, hspace=0.24)
    for panel_index, specification in enumerate(PANELS):
        case_data = load_case_data(arguments.data_directory, specification.identifier)
        subplot_specification = outer_grid[panel_index // 2, panel_index % 2]
        draw_panel(figure, subplot_specification, case_data, specification, show_energy_label=panel_index % 2 == 0)
    add_shared_legend(figure)
    arguments.output.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(arguments.output)
    LOGGER.info("Wrote %s", arguments.output)


if __name__ == "__main__":
    main()

